Numerical simulations of the magnetorotational instability in protoneutron stars: I. Influence of buoyancy

The magneto-rotational instability (MRI) is considered to be a promising mechanism to amplify the magnetic field in fast rotating protoneutron stars. In contrast to accretion disks, radial buoyancy driven by entropy and lepton fraction gradients is expected to have a dynamical role as important as rotation and shear. We investigate the poorly known impact of buoyancy on the non-linear phase of the MRI, by means of three dimensional numerical simulations of a local model in the equatorial plane of a protoneutron star. The use of the Boussinesq approximation allows us to utilise a shearing box model with clean shearing periodic boundary conditions, while taking into account the buoyancy driven by radial entropy and composition gradients. We find significantly stronger turbulence and magnetic fields in buoyantly unstable flows. On the other hand, buoyancy has only a limited impact on the strength of turbulence and magnetic field amplification for buoyantly stable flows in the presence of a realistic thermal diffusion. The properties of the turbulence are, however, significantly affected in the latter case. In particular, the toroidal components of the magnetic field and of the velocity become even more dominant with respect to the poloidal ones. Furthermore, we observed in the regime of stable buoyancy the formation of long lived coherent structures such as channel flows and zonal flows. Overall, our results support the ability of the MRI to amplify the magnetic field significantly even in stably stratified regions of protoneutron stars.

==> figures/convps2pdf.sh <==

#!/bin/bash

filelist=`(find . -name \*.eps)`

for i in $filelist; do

        ps2pdf -dEPSCrop $i

        rm $i

        echo 'Converted $i into pdf, deleted original file.'

done


